The complete singlet contribution to the massless quark form factor at three loops in QCD

It is well known that the effect of top quark loop corrections in the axial part of quark form factors (FF) does not decouple in the large top mass or low energy limit due to the presence of the axial-anomaly type diagrams. The top-loop induced singlet-type contribution should be included in addition to the purely massless result for quark FFs when applied to physics in the low energy region, both for the non-decoupling mass logarithms and for an appropriate renormalization scale dependence. In this work, we have numerically computed the so-called singlet contribution to quark FFs with the exact top quark mass dependence over the full kinematic range. We discuss in detail the renormalization formulae of the individual subsets of the singlet contribution to an axial quark FF with a particular flavor, as well as the renormalization group equations that govern their individual scale dependence. Finally we have extracted the 3-loop Wilson coefficient in the low energy effective Lagrangian, renormalized in a non-$\overline{\mathrm{MS}}$ scheme and constructed to encode the leading large mass approximation of our exact results for singlet quark FFs. We have also examined the accuracy of the approximation in the low energy region.

==> anc/AFFsinglet.m <==
FR[ab,2] = CF*((2*(-27 - (9*I)*Pi + Pi^2))/3 - 6*Log[uOs]);
FR[ab,3] = CF^2*(409/2 + (66*I)*Pi - (16*Pi^2)/3 - (8*Pi^4)/15 + 66*Log[uOs]) + CF*nl*(469/9 + ((76*I)/3)*Pi - (148*Pi^2)/27 - ((8*I)/9)*Pi^3 + (76*Log[uOs])/3 + (8*I)*Pi*Log[uOs] - (8*Pi^2*Log[uOs])/9 + 4*Log[uOs]^2) + CA*CF*(-7403/18 - ((538*I)/3)*Pi + (979*Pi^2)/27 + ((44*I)/9)*Pi^3 - (17*Pi^4)/90 - (538*Log[uOs])/3 - (44*I)*Pi*Log[uOs] + (44*Pi^2*Log[uOs])/9 - 22*Log[uOs]^2 + 62*Zeta[3]) + CF*nh*(((76*I)/3)*Pi - 4*Pi^2 - ((8*I)/9)*Pi^3 - 469/(9*(-1 + y)^3) + (40*Pi^2)/(27*(-1 + y)^3) + (5285*y)/(27*(-1 + y)^3) - (8*Pi^2*y)/(-1 + y)^3 - (5285*y^2)/(27*(-1 + y)^3) + (8*Pi^2*y^2)/(-1 + y)^3 + (469*y^3)/(9*(-1 + y)^3) - (40*Pi^2*y^3)/(27*(-1 + y)^3) - (464*y*HPL[{0}, y])/(9*(-1 + y)^3) + (1736*y^2*HPL[{0}, y])/(9*(-1 + y)^3) - (16*Pi^2*y^2*HPL[{0}, y])/(3*(-1 + y)^3) - (1816*y^3*HPL[{0}, y])/(27*(-1 + y)^3) + (16*Pi^2*y^3*HPL[{0}, y])/(9*(-1 + y)^3) - (1816*HPL[{1}, y])/(27*(-1 + y)^2) + (16*Pi^2*HPL[{1}, y])/(9*(-1 + y)^2) + (4784*y*HPL[{1}, y])/(27*(-1 + y)^2) - (32*Pi^2*y*HPL[{1}, y])/(9*(-1 + y)^2) - (1816*y^2*HPL[{1}, y])/(27*(-1 + y)^2) + (16*Pi^2*y^2*HPL[{1}, y])/(9*(-1 + y)^2) - (224*HPL[{2}, y])/(9*(-1 + y)^2) + (640*y*HPL[{2}, y])/(9*(-1 + y)^2) - (224*y^2*HPL[{2}, y])/(9*(-1 + y)^2) + (16*HPL[{3}, y])/(3*(-1 + y)^3) - (16*y*HPL[{3}, y])/(-1 + y)^3 - (16*y^2*HPL[{3}, y])/(-1 + y)^3 + (16*y^3*HPL[{3}, y])/(3*(-1 + y)^3) - (64*y*HPL[{0, 0}, y])/(3*(-1 + y)^4) + (176*y^2*HPL[{0, 0}, y])/(3*(-1 + y)^4) - (64*y^3*HPL[{0, 0}, y])/(3*(-1 + y)^4) - (224*HPL[{1, 0}, y])/(9*(-1 + y)^2) + (640*y*HPL[{1, 0}, y])/(9*(-1 + y)^2) - (224*y^2*HPL[{1, 0}, y])/(9*(-1 + y)^2) - (448*HPL[{1, 1}, y])/(9*(-1 + y)^2) + (1280*y*HPL[{1, 1}, y])/(9*(-1 + y)^2) - (448*y^2*HPL[{1, 1}, y])/(9*(-1 + y)^2) + (16*HPL[{2, 0}, y])/(3*(-1 + y)^3) - (16*y*HPL[{2, 0}, y])/(-1 + y)^3 - (16*y^2*HPL[{2, 0}, y])/(-1 + y)^3 + (16*y^3*HPL[{2, 0}, y])/(3*(-1 + y)^3) + (32*HPL[{2, 1}, y])/(3*(-1 + y)^3) - (32*y*HPL[{2, 1}, y])/(-1 + y)^3 - (32*y^2*HPL[{2, 1}, y])/(-1 + y)^3 + (32*y^3*HPL[{2, 1}, y])/(3*(-1 + y)^3) - (16*y^2*HPL[{0, 0, 0}, y])/(-1 + y)^3 + (16*y^3*HPL[{0, 0, 0}, y])/(3*(-1 + y)^3) + (16*HPL[{1, 0, 0}, y])/3 + (76*Log[uOs])/3 + (8*I)*Pi*Log[uOs] - (8*Pi^2*Log[uOs])/9 + 4*Log[uOs]^2 + (32*y^2*Zeta[3])/(-1 + y)^3 - (32*y^3*Zeta[3])/(3*(-1 + y)^3));
FR[at,2] = -(CF*(39*(-1 + y)^4 + (24*I)*Pi*(-1 + y)^2*(3 + 28*y + 3*y^2) - 4*Pi^2*(7 + 20*y - 60*y^2 + 28*y^3 + 5*y^4) - 48*(-1 + y)^2*(3 + 28*y + 3*y^2 + (2*I)*Pi*(1 + 6*y + y^2))*HPL[{1}, y] + 192*(-1 + y)*y*(1 + 6*y + y^2)*HPL[{2}, y] + 192*(-1 + y)^2*y*HPL[{3}, y] + 192*(-1 + y)^2*y*HPL[{-2, 0}, y] + 96*(-1 + y)^3*(1 + y)*HPL[{-1, 0}, y] + 24*(-1 + y)*(-1 + 7*y + 47*y^2 + 7*y^3)*HPL[{1, 0}, y] + 192*(-1 + y)^2*(1 + 6*y + y^2)*HPL[{1, 1}, y] + 96*y*(2 - 3*y + 2*y^2)*HPL[{2, 0}, y] + 48*y*(6 - 11*y + 6*y^2)*HPL[{0, 0, 0}, y] + 384*(-1 + y)^2*y*HPL[{1, 0, 0}, y] + 36*(-1 + y)^4*Log[uOs] - 12*(-1 + y)^2*(3 + 62*y + 3*y^2)*Log[x] - 24*(-1 + y)^2*(1 + 6*y + y^2)*Log[x]^2 - 24*HPL[{0, 0}, y]*(2 + 4*(4 + I*Pi)*y + (27 - (8*I)*Pi)*y^2 + (4*I)*(10*I + Pi)*y^3 - y^4 - 4*(-1 + y)^2*y*Log[x]) - 4*HPL[{0}, y]*(9 - 2*(-75 + (12*I)*Pi + 2*Pi^2)*y + 4*(-75 - (30*I)*Pi + Pi^2)*y^2 + (114 + (120*I)*Pi - 4*Pi^2)*y^3 + 3*(9 + (8*I)*Pi)*y^4 - 12*(-1 - 6*y + 6*y^3 + y^4)*Log[x]) + 3*(23 + 138*y^2 + 23*y^4 + 4*y*(-23 + 8*Zeta[3]) + 4*y^3*(-23 + 8*Zeta[3]))))/(6*(-1 + y)^4);
FR[at,3] = CF*nl*(187/9 + (20*x)/81 + ((4*I)/27)*Pi*x + (3919*x^2)/40500 + ((7*I)/405)*Pi*x^2 + (1484797*x^3)/92610000 + ((47*I)/18900)*Pi*x^3 + (7697707*x^4)/2813028750 + ((19*I)/47250)*Pi*x^4 + (1374058447*x^5)/2795625478800 + ((17*I)/242550)*Pi*x^5 + (565907780401*x^6)/6141989176923600 + ((31*I)/2407860)*Pi*x^6 + (1612636884167*x^7)/90249636885408000 + ((3349*I)/1362160800)*Pi*x^7 + (789364610887*x^8)/221698233009004752 + ((277*I)/572556600)*Pi*x^8 + (41601981328290079*x^9)/57362517086064470280000 + ((42131*I)/432121189500)*Pi*x^9 + (65234875011906251*x^10)/433660629170647395316800 + ((2339*I)/116748531900)*Pi*x^10 - (8*Log[uOs])/3 + (80*x*Log[uOs])/81 + (329*x^2*Log[uOs])/4050 + (1103*x^3*Log[uOs])/110250 + (26389*x^4*Log[uOs])/17860500 + (61126*x^5*Log[uOs])/252130725 + (5813299*x^6*Log[uOs])/136352296080 + (6903683*x^7*Log[uOs])/876550474800 + (54631327*x^8*Log[uOs])/36189012459600 + (495284344*x^9*Log[uOs])/1663270468484625 + (6717981979*x^10*Log[uOs])/111771775482166800 + 4*Log[uOs]^2 - (8*Log[x])/3 + (68*x*Log[x])/81 + (259*x^2*Log[x])/4050 + (4973*x^3*Log[x])/661500 + (19207*x^4*Log[x])/17860500 + (86909*x^5*Log[x])/504261450 + (4057831*x^6*Log[x])/136352296080 + (9497203*x^7*Log[x])/1753100949600 + (7424653*x^8*Log[x])/7237802491920 + (3997423369*x^9*Log[x])/19959245621815500 + (4478688871*x^10*Log[x])/111771775482166800 + 8*Log[uOs]*Log[x] + 4*Log[x]^2) + x^11*Ox[11] + CF^2*(-99/2 + (4567*x)/324 + ((16*I)/27)*Pi*x + (825407*x^2)/34560 + ((91*I)/1620)*Pi*x^2 + (1268732591687*x^3)/30481920000 + ((2659*I)/378000)*Pi*x^3 + (4930811810377937*x^4)/81935400960000 + ((2909*I)/2835000)*Pi*x^4 + (717918110161485361021*x^5)/9084997258444800000 + ((151181*I)/916839000)*Pi*x^5 + (151044610690580085958194721*x^6)/1541278533411038822400000 + ((630449*I)/22248626400)*Pi*x^6 + (578937235477921809010614935587*x^7)/4946182996363653729484800000 + ((5853241*I)/1144215072000)*Pi*x^7 + (57063732727649701959515221680615931*x^8)/419165806847036711343614853120000 + ((47969*I)/50018544576)*Pi*x^8 + (859099128659688757791207209153696497113179*x^9)/5533562441796479644433910876182937600000 + ((91033*I)/491421512736)*Pi*x^9 + (2581523494410513567522253029988941682213577993*x^10)/14803386244293942344789598375964594667520000 + ((150276509*I)/4099274452072800)*Pi*x^10 + 66*Log[uOs] + 66*Log[x] - (16*x*Log[x])/27 - (91*x^2*Log[x])/1620 - (2659*x^3*Log[x])/378000 - (2909*x^4*Log[x])/2835000 - (151181*x^5*Log[x])/916839000 - (630449*x^6*Log[x])/22248626400 - (5853241*x^7*Log[x])/1144215072000 - (47969*x^8*Log[x])/50018544576 - (91033*x^9*Log[x])/491421512736 - (150276509*x^10*Log[x])/4099274452072800 - 72*Zeta[3] - (235*x*Zeta[3])/24 - (463087*x^2*Zeta[3])/23040 - (9946661*x^3*Zeta[3])/286720 - (5513574277*x^4*Zeta[3])/110100480 - (38217973568221*x^5*Zeta[3])/581330534400 - (15334667191900167*x^6*Zeta[3])/188092724019200 - (100471303666515373*x^7*Zeta[3])/1031822943191040 - (32039374245339618386707*x^8*Zeta[3])/282901087272346583040 - (12341818284518395685827417*x^9*Zeta[3])/95557700589770401382400 - (9759517298145449966308140517*x^10*Zeta[3])/67272621215198362573209600) + CA*CF*(-1649/18 + (1183*x)/648 + (47297497*x^2)/15552000 + ((97*I)/6480)*Pi*x^2 + (274137787523*x^3)/85349376000 + ((2711*I)/756000)*Pi*x^3 + (23282462688652099*x^4)/7374186086400000 + ((9623*I)/12757500)*Pi*x^4 + (16397669954545102187*x^5)/5710569705308160000 + ((428677*I)/2750517000)*Pi*x^5 + (116532540345832378083607273*x^6)/43279101218181970132992000 + ((28801067*I)/889945056000)*Pi*x^6 + (16854577708061467364695765913*x^7)/6848561071888135933132800000 + ((77706289*I)/11442150720000)*Pi*x^7 + (14171575404764449987147709519742139*x^8)/6152590728445515307790893056000000 + ((6308784203*I)/4376622650400000)*Pi*x^8 + (2238160815984873914636716680667648456816187*x^9)/1051376863941331132442443066474758144000000 + ((691592066677*I)/2235967882948800000)*Pi*x^9 + (533265287072382300623572086009962426834481839*x^10)/266460952397290962206212770767362704015360000 + ((639172672043*I)/9535543033129344000)*Pi*x^10 - (76*Log[uOs])/3 - (440*x*Log[uOs])/81 - (3619*x^2*Log[uOs])/8100 - (12133*x^3*Log[uOs])/220500 - (290279*x^4*Log[uOs])/35721000 - (30563*x^5*Log[uOs])/22920975 - (5813299*x^6*Log[uOs])/24791326560 - (6903683*x^7*Log[uOs])/159372813600 - (54631327*x^8*Log[uOs])/6579820447200 - (247642172*x^9*Log[uOs])/151206406225875 - (6717981979*x^10*Log[uOs])/20322140996757600 - 22*Log[uOs]^2 - (76*Log[x])/3 - (440*x*Log[x])/81 - (4987*x^2*Log[x])/10800 - (310169*x^3*Log[x])/5292000 - (1586117*x^4*Log[x])/178605000 - (4096237*x^5*Log[x])/2750517000 - (9261860213*x^6*Log[x])/34707857184000 - (22360857671*x^7*Log[x])/446243878080000 - (9425046377863*x^8*Log[x])/967233605738400000 - (18280790945538323*x^9*Log[x])/9388829140502011200000 - (206960072111892361*x^10*Log[x])/520516687549431500928000 - 44*Log[uOs]*Log[x] - 22*Log[x]^2 + 84*Zeta[3] - (39*x*Zeta[3])/16 - (390451*x^2*Zeta[3])/138240 - (50083309*x^3*Zeta[3])/18432000 - (8699707189*x^4*Zeta[3])/3303014400 - (245090974256399*x^5*Zeta[3])/102546706268160 - (842732734457849*x^6*Zeta[3])/376185448038400 - (5133505010422040557*x^7*Zeta[3])/2507329751954227200 - (1393946240445834987971*x^8*Zeta[3])/727459938700319784960 - (122860012984504070573191373*x^9*Zeta[3])/69374890628173311403622400 - (403204757888803327257020567*x^10*Zeta[3])/242181436374714105263554560) + CF*nh*(79/9 + (206*x)/243 + (112291*x^2)/311040 + (66975973*x^3)/725760000 + (68578807819*x^4)/2926264320000 + (151282806320819*x^5)/25236103495680000 + (72976519854163111*x^6)/47376578295889920000 + (13361299394560133801*x^7)/33690284690516213760000 + (1153397099095330192724069*x^8)/11289749160930745295831040000 + (396883894202763870066587999*x^9)/15085034750654916868272291840000 + (1377741969344487482789951593433*x^10)/203489475702061163395113292293734400 - (8*Log[uOs])/3 + (80*x*Log[uOs])/81 + (329*x^2*Log[uOs])/4050 + (1103*x^3*Log[uOs])/110250 + (26389*x^4*Log[uOs])/17860500 + (61126*x^5*Log[uOs])/252130725 + (5813299*x^6*Log[uOs])/136352296080 + (6903683*x^7*Log[uOs])/876550474800 + (54631327*x^8*Log[uOs])/36189012459600 + (495284344*x^9*Log[uOs])/1663270468484625 + (6717981979*x^10*Log[uOs])/111771775482166800 + 4*Log[uOs]^2 - (8*Log[x])/3 + (80*x*Log[x])/81 + (329*x^2*Log[x])/4050 + (1103*x^3*Log[x])/110250 + (26389*x^4*Log[x])/17860500 + (61126*x^5*Log[x])/252130725 + (5813299*x^6*Log[x])/136352296080 + (6903683*x^7*Log[x])/876550474800 + (54631327*x^8*Log[x])/36189012459600 + (495284344*x^9*Log[x])/1663270468484625 + (6717981979*x^10*Log[x])/111771775482166800 + 8*Log[uOs]*Log[x] + 4*Log[x]^2 - (14*x*Zeta[3])/9 - (1519*x^2*Zeta[3])/4608 - (4823*x^3*Zeta[3])/61440 - (77063*x^4*Zeta[3])/3932160 - (188267*x^5*Zeta[3])/37748736 - (2747551*x^6*Zeta[3])/2147483648 - (76366759*x^7*Zeta[3])/231928233984 - (25180358147*x^8*Zeta[3])/296868139499520 - (6341431201*x^9*Zeta[3])/290271069732864 - (20056659900977*x^10*Zeta[3])/3566850904877432832);


==> anc/ReadMe.txt <==
********************************************************************************************
The complete singlet contribution to the massless quark form factor at three loops in QCD

Long Chen,  Michal Czakon,  Marco Niggetiedt
********************************************************************************************

The Mathematica-readable file AFFsinglet.m contains the perturbative coefficients of the finite remainder of the singlet contribution to the axial quark form factor expanded in QCD coupling as = \alpha_s/4/Pi, as defined in eq.(4.10) of the associated article.  
They are saved in four expressions named FR[ew,N] with the first argument ew denoting the axial coupling of either the bottom or top quark to Z boson, ab and at (which are pulled out as stated in the article), and N the power in as.
Only the result FR[at,3] is given approximately in the large top mass expansion in the form of a power-log series in x=s/mt^2, truncated up to (and including) terms of order x^10, which can be used only for x<4.
To signify this, a tagging term x^11*Ox[11] is included.

The color Casimirs are defined in the associated article.
The variable y is related to x by x = 2 - y - 1/y, which should have a positive imaginary part when 0 < x < 4.
The scale dependence in these expressions is encoded via the logarithm of uOs = mu^2/s with mu the scale.
For an easy access to the contribution from the top quark loop in the gluon self-energy correction, a tag "nh" is introduced, parallel to the tag "nl" given to the massless quark loops.
The purely massless part was determined in Phys.Lett.B 816 (2021) 136223 (arXiv:2102.12880), which we include here for completeness.


The perturbative coefficients of the finite remainder expanded in the effective QCD coupling with top quark decoupled can be obtained as follows:
FRbar[ab, 2] = FR[ab, 2];
FRbar[ab, 3] = FR[ab, 3] + 2*(nh*2/3*Log[mu^2/mt^2])*FR[ab, 2].

